Scaling GRPC Tensorflow on 512 nodes of Cori Supercomputer

We explore scaling of the standard distributed Tensorflow with GRPC primitives on up to 512 Intel Xeon Phi (KNL) nodes of Cori supercomputer with synchronous stochastic gradient descent (SGD), and identify causes of scaling inefficiency at higher node counts. To our knowledge, this is the first exploration of distributed GRPC Tensorflow scalability on a HPC supercomputer at such large scale with synchronous SGD. We studied scaling of two convolution neural networks - ResNet-50, a state-of-the-art deep network for classification with roughly 25.5 million parameters, and HEP-CNN, a shallow topology with less than 1 million parameters for common scientific usages. For ResNet-50, we achieve >80% scaling efficiency on up to 128 workers, using 32 parameter servers (PS tasks) with a steep decline down to 23% for 512 workers using 64 PS tasks. Our analysis of the efficiency drop points to low network bandwidth utilization due to combined effect of three factors. (a) Heterogeneous distributed parallelization algorithm which uses PS tasks as centralized servers for gradient averaging is suboptimal for utilizing interconnect bandwidth. (b) Load imbalance among PS tasks hinders their efficient scaling. (c) Underlying communication primitive GRPC is currently inefficient on Cori high-speed interconnect. The HEP-CNN demands less interconnect bandwidth, and shows >80% weak scaling efficiency for up to 256 nodes with only 1 PS task. Our findings are applicable to other deep learning networks. Big networks with millions of parameters stumble upon the issues discussed here. Shallower networks like HEP-CNN with relatively lower number of parameters can efficiently enjoy weak scaling even with a single parameter server.

==> figures/make_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from cycler import cycler\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# customize matplotlib defaults\n",
    "import matplotlib as mpl\n",
    "\n",
    "mpl.rcParams['figure.figsize'] = 6.4, 4.8\n",
    "mpl.rcParams['axes.labelsize'] = 20\n",
    "mpl.rcParams['axes.titlesize'] = 20\n",
    "mpl.rcParams['axes.prop_cycle'] = prop_cycle=(cycler('color', ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728']) +\n",
    "                                              cycler('linestyle', ['-', '--', ':', '-.']) + \n",
    "                                              cycler('marker', ['o', 's','d', 'v']))\n",
    "mpl.rcParams['lines.markersize'] = 8\n",
    "mpl.rcParams['lines.linewidth'] = 2\n",
    "mpl.rcParams['xtick.labelsize'] = 15\n",
    "mpl.rcParams['ytick.labelsize'] = 16\n",
    "mpl.rcParams['xtick.major.size'] = 5\n",
    "mpl.rcParams['ytick.major.size'] = 5\n",
    "mpl.rcParams['xtick.minor.size'] = 0\n",
    "mpl.rcParams['ytick.minor.size'] = 0\n",
    "mpl.rcParams['legend.markerscale']  = 1.0\n",
    "mpl.rcParams['legend.fontsize'] = 16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def parse_file(filename):\n",
    "    \"\"\"Custom function to read Amarita's excel data\"\"\"\n",
    "    \n",
    "    data = {}\n",
    "    with open(filename, 'r') as f:\n",
    "        lines = f.readlines()\n",
    "        for w in lines[0].split():\n",
    "            data[w] = []\n",
    "        \n",
    "        for il in range(1, len(lines)):\n",
    "            for w, v in zip(lines[0].split(), lines[il].split()):\n",
    "                data[w].append(float(v))\n",
    "        for k in data.keys():\n",
    "            data[k] = np.array(data[k])\n",
    "    return data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Dummy data scaling figure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "data0 = parse_file('scaling_dummy_data.txt')\n",
    "x_axis_label = [(int(p), int(w)) for p,w in zip(data0['PS'], data0['Worker'])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcYAAAFSCAYAAABolX98AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nGIZhBJhiNAzDMIyA/wcGQGEGUP3oGQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f37f8e38978>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def make_plot0():\n",
    "    plt.plot(data0['eff_per_worker'], label='Per worker');\n",
    "    plt.plot(data0['eff_per_node'], label='Per node');\n",
    "    plt.xticks(list(range(len(data0['eff_per_worker']))), x_axis_label, rotation=40);\n",
    "    plt.xlabel('(#PS, #Worker)');\n",
    "    plt.ylabel('Efficiency');\n",
    "    plt.legend(loc=3);\n",
    "    plt.ylim(0,120);\n",
    "    vals = plt.yticks()\n",
    "    plt.yticks(vals[0][1:-1], ['%i%%'%int(x) for x in vals[0][1:-1]])\n",
    "    legend = plt.legend(loc=3, title='ResNet-50');\n",
    "    plt.setp(legend.get_title(),fontsize=16);\n",
    "\n",
    "make_plot0()\n",
    "plt.tight_layout()\n",
    "plt.savefig('scaling_dummy_data.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Scaling vs. PS"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "data1 = parse_file('scaling_dummy_w_vs_ps.txt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcUAAAFSCAYAAACDosR/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f37f9005080>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def make_plot1():\n",
    "    workers = 64; plt.plot(data1['PS'][data1['Workers']==workers], data1['eff'][data1['Workers']==workers], label='%i'%workers);\n",
    "    workers = 128; plt.plot(data1['PS'][data1['Workers']==workers], data1['eff'][data1['Workers']==workers], label='%i'%workers);\n",
    "    workers = 256; plt.plot(data1['PS'][data1['Workers']==workers], data1['eff'][data1['Workers']==workers], label='%i'%workers);\n",
    "    workers = 512; plt.plot(data1['PS'][data1['Workers']==workers], data1['eff'][data1['Workers']==workers], label='%i'%workers);\n",
    "    plt.xscale('log');\n",
    "    plt.xticks([2**n for n in range(8)],[2**n for n in range(8)]);\n",
    "    plt.ylim(0,120);\n",
    "    vals = plt.yticks();\n",
    "    plt.yticks(vals[0][1:-1], ['%i%%'%int(x) for x in vals[0][1:-1]]);\n",
    "    plt.ylabel('Efficiency');\n",
    "    plt.xlabel('#PS');\n",
    "\n",
    "    legend = plt.legend(loc=1, title='#Workers');\n",
    "    plt.setp(legend.get_title(),fontsize=16);\n",
    "    \n",
    "    plt.text(1, 5, \"ResNet-50\", fontsize=16);\n",
    "\n",
    "make_plot1()\n",
    "plt.tight_layout()\n",
    "plt.savefig('scaling_dummy_w_vs_ps.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### plot HEP network scaling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "data_hep = parse_file('scaling_hep.txt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcUAAAFSCAYAAACDosR/AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f37f9161e10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def make_plot2():\n",
    "    plt.plot(data_hep['Workers'], data_hep['eff'], label='PS = 1');\n",
    "    plt.xscale('log');\n",
    "    plt.xticks([2**n for n in range(9)],[2**n for n in range(9)]);\n",
    "    plt.ylim(0,120);\n",
    "    vals = plt.yticks();\n",
    "    plt.yticks(vals[0][1:-1], ['%i%%'%int(x) for x in vals[0][1:-1]]);\n",
    "    plt.ylabel('Efficiency');\n",
    "    plt.xlabel('#Workers');\n",
    "\n",
    "    legend = plt.legend(loc=3, title='HEP CNN');\n",
    "    plt.setp(legend.get_title(),fontsize=18);\n",
    "\n",
    "make_plot2()\n",
    "plt.tight_layout()\n",
    "plt.savefig('scaling_hep.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABYMAAAGRCAYAAAA3o6wAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f37f2f89278>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1,3, figsize=(3*6.4, 4.8), sharey=True)\n",
    "plt.tight_layout();\n",
    "plt.subplot(1,3,1); make_plot0();\n",
    "plt.text(0.01, 110, \"(a)\", fontsize=20);\n",
    "ax[1] = plt.subplot(1,3,2, sharey=ax[0]); make_plot1(); ax[1].set_yticklabels([]); ax[1].set_ylabel(\"\");\n",
    "plt.text(0.9, 110, \"(b)\", fontsize=20);\n",
    "ax[2] = plt.subplot(1,3,3, sharey=ax[0]); make_plot2(); ax[2].set_yticklabels([]); ax[2].set_ylabel(\"\");\n",
    "plt.text(0.9, 110, \"(c)\", fontsize=20);\n",
    "\n",
    "plt.savefig('paper_figure.pdf',  bbox_inches=\"tight\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

